Rare $B$ decays using lattice QCD form factors

In this write-up we review and update our recent lattice QCD calculation of $B \to K^*$, $B_s \to \phi$, and $B_s \to K^*$ form factors [arXiv:1310.3722]. These unquenched calculations, performed in the low-recoil kinematic regime, provide a significant improvement over the use of extrapolated light cone sum rule results. The fits presented here include further kinematic constraints and estimates of additional correlations between the different form factor shape parameters. We use these form factors along with Standard Model determinations of Wilson coefficients to give Standard Model predictions for several observables [arXiv:1310.3887]. The modest improvements to the form factor fits lead to improved determinations of $F_L$, the fraction of longitudinally polarized vector mesons, but have little effect on most other observables.

==> anc/README <==
The fit results included in these files are described in detail in the
corresponding submission, arXiv:1501.00367v2.

Filenames are in the following format: {ffset}_{decay}_{data}.d

ffset =   
	av : fits to V, A_0, A_1, and A_{12}
	 t : fits to T_1, T_2, and T_{23}

decay = 
        sl : active strange, spectator light (B to K*)
        ss : active strange, spectator strange (Bs to phi)
        ls : active light, spectator strange (Bs to K*)

data =
        results : each line contains a fit parameter and its central value
	covariance : for each pair of fit parameters, the covariance matrix
        	     element is given
	corrmat : correlation matrix elements constructed from the covariance 
		  matrix

Feel free to contact us, e.g. M.Wingate@damtp.cam.ac.uk in the first instance,
with any queries.


==> anc/av_ls_corrmat.d <==
v_a0	v_a0	 1.0
v_a0	v_a1	 0.903672373521
v_a0	v_c01	 -0.84961729302
v_a0	v_c01s	 -0.040171181018
v_a0	a0_a0	 -8.35110638644e-17
v_a0	a0_a1	 -9.35186633831e-17
v_a0	a0_c01	 3.4790873622e-17
v_a0	a0_c01s	 4.00798744066e-19
v_a0	a1_a0	 -1.49447115105e-17
v_a0	a1_a1	 -2.09589981289e-17
v_a0	a1_c01	 3.48614444935e-18
v_a0	a1_c01s	 -4.35614825881e-18
v_a0	a12_a0	 -1.00165702183e-16
v_a0	a12_a1	 -9.82256103737e-17
v_a0	a12_c01	 7.43478742667e-17
v_a0	a12_c01s	 7.98328182068e-18
v_a1	v_a1	 1.0
v_a1	v_c01	 -0.587995445068
v_a1	v_c01s	 0.00248138958336
v_a1	a0_a0	 -7.16504234048e-17
v_a1	a0_a1	 -1.74660834591e-17
v_a1	a0_c01	 8.29341042433e-17
v_a1	a0_c01s	 1.60391869509e-18
v_a1	a1_a0	 -2.81903582141e-17
v_a1	a1_a1	 -7.99124745338e-18
v_a1	a1_c01	 4.81762430568e-17
v_a1	a1_c01s	 4.36488327098e-18
v_a1	a12_a0	 -5.60830432431e-17
v_a1	a12_a1	 -3.99105604642e-17
v_a1	a12_c01	 8.6634445938e-17
v_a1	a12_c01s	 -2.75365683294e-18
v_c01	v_c01	 1.0
v_c01	v_c01s	 0.0377770300933
v_c01	a0_a0	 3.90690979755e-17
v_c01	a0_a1	 7.86605523493e-17
v_c01	a0_c01	 1.21355281747e-17
v_c01	a0_c01s	 2.63252941971e-18
v_c01	a1_a0	 5.80070506218e-18
v_c01	a1_a1	 2.19957691477e-17
v_c01	a1_c01	 1.57284700751e-17
v_c01	a1_c01s	 6.94426032643e-18
v_c01	a12_a0	 6.37368071831e-17
v_c01	a12_a1	 7.0380879064e-17
v_c01	a12_c01	 -2.02604471746e-17
v_c01	a12_c01s	 -1.08828846487e-17
v_c01s	v_c01s	 1.0
v_c01s	a0_a0	 8.65737526019e-16
v_c01s	a0_a1	 1.90576937824e-15
v_c01s	a0_c01	 4.54181497182e-16
v_c01s	a0_c01s	 -2.93218886318e-17
v_c01s	a1_a0	 -2.26895602032e-16
v_c01s	a1_a1	 2.28688204456e-16
v_c01s	a1_c01	 7.99024727975e-16
v_c01s	a1_c01s	 1.57711266073e-16
v_c01s	a12_a0	 1.47810104983e-15
v_c01s	a12_a1	 1.68510939242e-15
v_c01s	a12_c01	 -4.67652810786e-16
v_c01s	a12_c01s	 -1.88509703149e-16
a0_a0	a0_a0	 1.0
a0_a0	a0_a1	 0.575680655281
a0_a0	a0_c01	 -0.681640508047
a0_a0	a0_c01s	 -0.113567733566
a0_a0	a1_a0	 -0.0172761398825
a0_a0	a1_a1	 0.0140448902293
a0_a0	a1_c01	 0.049742531357
a0_a0	a1_c01s	 0.00913645126986
a0_a0	a12_a0	 0.877667319982
a0_a0	a12_a1	 0.847986740211
a0_a0	a12_c01	 -0.692452014497
a0_a0	a12_c01s	 -0.0285398571926
a0_a1	a0_a1	 1.0
a0_a1	a0_c01	 0.052623517834
a0_a1	a0_c01s	 0.0756850086078
a0_a1	a1_a0	 -0.0681305962478
a0_a1	a1_a1	 0.0553877632427
a0_a1	a1_c01	 0.196165830057
a0_a1	a1_c01s	 0.0360307265882
a0_a1	a12_a0	 0.880443433168
a0_a1	a12_a1	 0.909481090322
a0_a1	a12_c01	 -0.488175476866
a0_a1	a12_c01s	 -0.0911742060875
a0_c01	a0_c01	 1.0
a0_c01	a0_c01s	 0.0479998928116
a0_c01	a1_a0	 -0.0370220798933
a0_c01	a1_a1	 0.0300976405435
a0_c01	a1_c01	 0.106596264126
a0_c01	a1_c01s	 0.0195790512901
a0_c01	a12_a0	 -0.35485967619
a0_c01	a12_a1	 -0.291911035706
a0_c01	a12_c01	 0.492793125394
a0_c01	a12_c01s	 -0.0439240763024
a0_c01s	a0_c01s	 1.0
a0_c01s	a1_a0	 -0.00122299718931
a0_c01s	a1_a1	 0.000994253426484
a0_c01s	a1_c01	 0.00352132921199
a0_c01s	a1_c01s	 0.000646779564143
a0_c01s	a12_a0	 -0.0147906527815
a0_c01s	a12_a1	 -0.0125375153251
a0_c01s	a12_c01	 0.0155866248458
a0_c01s	a12_c01s	 0.000306432927751
a1_a0	a1_a0	 1.0
a1_a0	a1_a1	 0.911928856438
a1_a0	a1_c01	 -0.758771007998
a1_a0	a1_c01s	 -0.0531575324249
a1_a0	a12_a0	 -0.0175217612803
a1_a0	a12_a1	 -0.0784914782053
a1_a0	a12_c01	 -0.0904968830055
a1_a0	a12_c01s	 -0.0224856335814
a1_a1	a1_a1	 1.0
a1_a1	a1_c01	 -0.484940814567
a1_a1	a1_c01s	 -0.00203853047097
a1_a1	a12_a0	 0.0142445717319
a1_a1	a12_a1	 0.063810793547
a1_a1	a12_c01	 0.073570762714
a1_a1	a12_c01s	 0.0182800242147
a1_c01	a1_c01	 1.0
a1_c01	a1_c01s	 0.0234410299832
a1_c01	a12_a0	 0.0504497396897
a1_c01	a12_a1	 0.225997522736
a1_c01	a12_c01	 0.260564227381
a1_c01	a12_c01s	 0.064742028087
a1_c01s	a1_c01s	 1.0
a1_c01s	a12_a0	 0.00926634764413
a1_c01s	a12_a1	 0.041510057837
a1_c01s	a12_c01	 0.0478590916304
a1_c01s	a12_c01s	 0.011891481366
a12_a0	a12_a0	 1.0
a12_a0	a12_a1	 0.963678971999
a12_a0	a12_c01	 -0.727419480163
a12_a0	a12_c01s	 -0.0855493922176
a12_a1	a12_a1	 1.0
a12_a1	a12_c01	 -0.581472560141
a12_a1	a12_c01s	 -0.0546746119834
a12_c01	a12_c01	 1.0
a12_c01	a12_c01s	 -0.0435731220605
a12_c01s	a12_c01s	 1.0


==> anc/av_ls_covariance.d <==
v_a0	v_a0	 0.00217164561439
v_a0	v_a1	 0.0278303503913
v_a0	v_c01	 -0.0583112885482
v_a0	v_c01s	 -0.000250700747173
v_a0	a0_a0	 -7.22211496061e-20
v_a0	a0_a1	 -1.02410881244e-18
v_a0	a0_c01	 9.69518420564e-19
v_a0	a0_c01s	 2.68385815383e-21
v_a0	a1_a0	 -8.01333030659e-21
v_a0	a1_a1	 -1.28543576745e-19
v_a0	a1_c01	 7.16002662567e-20
v_a0	a1_c01s	 -1.57800147566e-20
v_a0	a12_a0	 -5.75541197245e-20
v_a0	a12_a1	 -6.90830151115e-19
v_a0	a12_c01	 1.25559549625e-18
v_a0	a12_c01s	 5.01034513712e-20
v_a1	v_a1	 0.436743431696
v_a1	v_c01	 -0.572297660235
v_a1	v_c01s	 0.000219611306967
v_a1	a0_a0	 -8.78734860054e-19
v_a1	a0_a1	 -2.71245196989e-18
v_a1	a0_c01	 3.27749926096e-17
v_a1	a0_c01s	 1.52312052302e-19
v_a1	a1_a0	 -2.14360527268e-19
v_a1	a1_a1	 -6.95045368478e-19
v_a1	a1_c01	 1.40320428359e-17
v_a1	a1_c01s	 2.24231230503e-19
v_a1	a12_a0	 -4.56991014902e-19
v_a1	a12_a1	 -3.98064169712e-18
v_a1	a12_c01	 2.074868174e-17
v_a1	a12_c01s	 -2.45083860447e-19
v_c01	v_c01	 2.16905035743
v_c01	v_c01s	 0.00745090764373
v_c01	a0_a0	 1.0678102985e-18
v_c01	a0_a1	 2.72235742189e-17
v_c01	a0_c01	 1.06878353164e-17
v_c01	a0_c01s	 5.57117473738e-19
v_c01	a1_a0	 9.8298441606e-20
v_c01	a1_a1	 4.26343213163e-18
v_c01	a1_c01	 1.02093026687e-17
v_c01	a1_c01s	 7.95007243884e-19
v_c01	a12_a0	 1.15741210465e-18
v_c01	a12_a1	 1.56437754873e-17
v_c01	a12_c01	 -1.08136064499e-17
v_c01	a12_c01s	 -2.15859192597e-18
v_c01s	v_c01s	 0.017934658079
v_c01s	a0_a0	 2.15158593535e-18
v_c01s	a0_a1	 5.9974996284e-17
v_c01s	a0_c01	 3.6372423683e-17
v_c01s	a0_c01s	 -5.64257343579e-19
v_c01s	a1_a0	 -3.49625950159e-19
v_c01s	a1_a1	 4.03065566948e-18
v_c01s	a1_c01	 4.71608421891e-17
v_c01s	a1_c01s	 1.64179732586e-18
v_c01s	a12_a0	 2.44069535445e-18
v_c01s	a12_a1	 3.40585943584e-17
v_c01s	a12_c01	 -2.26963915667e-17
v_c01s	a12_c01s	 -3.39994557509e-18
a0_a0	a0_a0	 0.000344391010383
a0_a0	a0_a1	 0.00251050374694
a0_a0	a0_c01	 -0.0075644533302
a0_a0	a0_c01s	 -0.000302844430728
a0_a0	a1_a0	 -3.68895745173e-06
a0_a0	a1_a1	 3.43028051231e-05
a0_a0	a1_c01	 0.000406844610373
a0_a0	a1_c01s	 1.31799487224e-05
a0_a0	a12_a0	 0.000200825441013
a0_a0	a12_a1	 0.0023750187074
a0_a0	a12_c01	 -0.00465695779638
a0_a0	a12_c01s	 -7.13295368052e-05
a0_a1	a0_a1	 0.055221305439
a0_a1	a0_c01	 0.0073948516265
a0_a1	a0_c01s	 0.00255565325026
a0_a1	a1_a0	 -0.000184215663791
a0_a1	a1_a1	 0.00171298099756
a0_a1	a1_c01	 0.0203166208719
a0_a1	a1_c01s	 0.000658167797917
a0_a1	a12_a0	 0.00255104248616
a0_a1	a12_a1	 0.0322551509397
a0_a1	a12_c01	 -0.041573444579
a0_a1	a12_c01s	 -0.00288547309923
a0_c01	a0_c01	 0.357595879668
a0_c01	a0_c01s	 0.0041245374376
a0_c01	a1_a0	 -0.000254734693602
a0_c01	a1_a1	 0.00236872196741
a0_c01	a1_c01	 0.0280939638158
a0_c01	a1_c01s	 0.000910118981695
a0_c01	a12_a0	 -0.00261647026386
a0_c01	a12_a1	 -0.0263450384667
a0_c01	a12_c01	 0.106794185921
a0_c01	a12_c01s	 -0.00353745232287
a0_c01s	a0_c01s	 0.0206479746688
a0_c01s	a1_a0	 -2.02206549962e-06
a0_c01s	a1_a1	 1.88027429666e-05
a0_c01s	a1_c01	 0.000223007844657
a0_c01s	a1_c01s	 7.22445838614e-06
a0_c01s	a12_a0	 -2.62052899692e-05
a0_c01s	a12_a1	 -0.000271895660623
a0_c01s	a12_c01	 0.000811666324384
a0_c01s	a12_c01s	 5.93015254099e-06
a1_a0	a1_a0	 0.000132392097277
a1_a0	a1_a1	 0.0013809481514
a1_a0	a1_c01	 -0.00384783588859
a1_a0	a1_c01s	 -4.75451387254e-05
a1_a0	a12_a0	 -2.48583150882e-06
a1_a0	a12_a1	 -0.000136303061083
a1_a0	a12_c01	 -0.000377356093963
a1_a0	a12_c01s	 -3.48439887767e-05
a1_a1	a1_a1	 0.017320912473
a1_a1	a1_c01	 -0.0281286508658
a1_a1	a1_c01s	 -2.08551283079e-05
a1_a1	a12_a0	 2.31152012273e-05
a1_a1	a12_a1	 0.00126745222822
a1_a1	a12_c01	 0.00350895143753
a1_a1	a12_c01s	 0.000324006598709
a1_c01	a1_c01	 0.194244872208
a1_c01	a1_c01s	 0.000803085430249
a1_c01	a12_a0	 0.000274155276901
a1_c01	a12_a1	 0.0150324763851
a1_c01	a12_c01	 0.0416175288083
a1_c01	a12_c01s	 0.00384284427868
a1_c01s	a1_c01s	 0.00604255413907
a1_c01s	a12_a0	 8.88140680595e-06
a1_c01s	a12_a1	 0.000486985111452
a1_c01s	a12_c01	 0.00134822210166
a1_c01s	a12_c01s	 0.000124490995456
a12_a0	a12_a0	 0.000152028775241
a12_a0	a12_a1	 0.00179327688736
a12_a0	a12_c01	 -0.00325038302633
a12_a0	a12_c01s	 -0.000142059908872
a12_a1	a12_a1	 0.022777399566
a12_a1	a12_c01	 -0.0318029942753
a12_a1	a12_c01s	 -0.00111129531811
a12_c01	a12_c01	 0.131332868996
a12_c01	a12_c01s	 -0.00212665528359
a12_c01s	a12_c01s	 0.0181377499262


==> anc/av_ls_results.d <==
v_a0	 0.336718601395
v_a1	 -2.87899265548
v_c01	 4.30711098903
v_c01s	 -0.0535915896901
a0_a0	 0.503435988036
a0_a1	 -1.85480254285
a0_c01	 0.358997912138
a0_c01s	 -0.163164421676
a1_a0	 0.233902117275
a1_a1	 0.0907091076466
a1_c01	 2.44344006044
a1_c01s	 -0.053406474253
a12_a0	 0.203028994353
a12_a1	 0.444198177016
a12_c01	 0.0659591883738
a12_c01s	 -0.604315170464


==> anc/av_sl_corrmat.d <==
v_a0	v_a0	 1.0
v_a0	v_a1	 0.859005353155
v_a0	v_c01	 -0.790049914273
v_a0	v_c01s	 -0.0351381959643
v_a0	a0_a0	 9.61661319338e-18
v_a0	a0_a1	 -9.92487228005e-18
v_a0	a0_c01	 -2.83670630504e-17
v_a0	a0_c01s	 -9.10561129918e-20
v_a0	a1_a0	 6.00550404229e-17
v_a0	a1_a1	 2.90996785031e-17
v_a0	a1_c01	 -1.08568069817e-16
v_a0	a1_c01s	 -2.7500581434e-18
v_a0	a12_a0	 1.11939525915e-17
v_a0	a12_a1	 -1.09760192721e-17
v_a0	a12_c01	 -6.17175097095e-17
v_a0	a12_c01s	 4.90133670462e-19
v_a1	v_a1	 1.0
v_a1	v_c01	 -0.412685024203
v_a1	v_c01s	 -0.001265674806
v_a1	a0_a0	 3.47745435254e-17
v_a1	a0_a1	 1.56901433893e-17
v_a1	a0_c01	 -4.37825555302e-17
v_a1	a0_c01s	 -3.83106966432e-19
v_a1	a1_a0	 6.11077920434e-17
v_a1	a1_a1	 3.46088382288e-17
v_a1	a1_c01	 -1.01619943738e-16
v_a1	a1_c01s	 -2.10231396295e-18
v_a1	a12_a0	 3.74832158279e-17
v_a1	a12_a1	 1.77954812804e-17
v_a1	a12_c01	 -7.07008787747e-17
v_a1	a12_c01s	 -9.03659029872e-19
v_c01	v_c01	 1.0
v_c01	v_c01s	 0.0192003940445
v_c01	a0_a0	 -2.70235462581e-17
v_c01	a0_a1	 -1.7708288543e-17
v_c01	a0_c01	 3.20737714181e-17
v_c01	a0_c01s	 2.07422261932e-19
v_c01	a1_a0	 -3.38683699981e-17
v_c01	a1_a1	 -1.05067879368e-17
v_c01	a1_c01	 7.34376501428e-17
v_c01	a1_c01s	 2.43091748468e-18
v_c01	a12_a0	 -3.32162107644e-17
v_c01	a12_a1	 -1.62794190187e-17
v_c01	a12_c01	 7.12940296396e-17
v_c01	a12_c01s	 -9.81361803493e-19
v_c01s	v_c01s	 1.0
v_c01s	a0_a0	 1.10898035813e-15
v_c01s	a0_a1	 1.20766204363e-15
v_c01s	a0_c01	 -6.83771507562e-16
v_c01s	a0_c01s	 -1.08792172814e-17
v_c01s	a1_a0	 -1.24867747417e-16
v_c01s	a1_a1	 -5.57226080908e-17
v_c01s	a1_c01	 1.96234606486e-16
v_c01s	a1_c01s	 5.12866514159e-18
v_c01s	a12_a0	 1.24959005518e-15
v_c01s	a12_a1	 1.27587746084e-15
v_c01s	a12_c01	 -8.69854722539e-16
v_c01s	a12_c01s	 -2.29283692818e-17
a0_a0	a0_a0	 1.0
a0_a0	a0_a1	 0.667316447533
a0_a0	a0_c01	 -0.790921099134
a0_a0	a0_c01s	 -0.0326482107511
a0_a0	a1_a0	 0.000152163744735
a0_a0	a1_a1	 -3.94746471664e-05
a0_a0	a1_c01	 -0.000443545577636
a0_a0	a1_c01s	 -3.82595231224e-05
a0_a0	a12_a0	 0.904271407507
a0_a0	a12_a1	 0.887786573162
a0_a0	a12_c01	 -0.70260136235
a0_a0	a12_c01s	 -0.00632495395692
a0_a1	a0_a1	 1.0
a0_a1	a0_c01	 -0.213911963147
a0_a1	a0_c01s	 0.0163127850935
a0_a1	a1_a0	 -0.0400517158024
a0_a1	a1_a1	 0.0103903025805
a0_a1	a1_c01	 0.116747661877
a0_a1	a1_c01s	 0.0100704642189
a0_a1	a12_a0	 0.909063909136
a0_a1	a12_a1	 0.927201909846
a0_a1	a12_c01	 -0.669443360321
a0_a1	a12_c01s	 -0.0297476535883
a0_c01	a0_c01	 1.0
a0_c01	a0_c01s	 0.0169897851475
a0_c01	a1_a0	 -0.0388434485674
a0_c01	a1_a1	 0.0100768512859
a0_c01	a1_c01	 0.113225656096
a0_c01	a1_c01s	 0.00976666170479
a0_c01	a12_a0	 -0.549846751192
a0_c01	a12_a1	 -0.506367949349
a0_c01	a12_c01	 0.572263579311
a0_c01	a12_c01s	 -0.0180879989785
a0_c01s	a0_c01s	 1.0
a0_c01s	a1_a0	 0.00069480748207
a0_c01s	a1_a1	 -0.000180248457007
a0_c01s	a1_c01	 -0.00202531021109
a0_c01s	a1_c01s	 -0.000174699978442
a0_c01s	a12_a0	 -0.00689074964114
a0_c01s	a12_a1	 -0.007365985754
a0_c01s	a12_c01	 0.00715079727689
a0_c01s	a12_c01s	 0.000884801174614
a1_a0	a1_a0	 1.0
a1_a0	a1_a1	 0.94826058009
a1_a0	a1_c01	 -0.690468190021
a1_a0	a1_c01s	 -0.0160261852477
a1_a0	a12_a0	 0.00726903839416
a1_a0	a12_a1	 -0.0486535922399
a1_a0	a12_c01	 -0.0865273246714
a1_a0	a12_c01s	 -0.0097203874477
a1_a1	a1_a1	 1.0
a1_a1	a1_c01	 -0.469074808834
a1_a1	a1_c01s	 0.00445203737483
a1_a1	a12_a0	 -0.00188574963322
a1_a1	a12_a1	 0.0126218199363
a1_a1	a12_c01	 0.0224471053687
a1_a1	a12_c01s	 0.00252168389687
a1_c01	a1_c01	 1.0
a1_c01	a1_c01s	 0.00962800647045
a1_c01	a12_a0	 -0.0211886861677
a1_c01	a12_a1	 0.141821468123
a1_c01	a12_c01	 0.252220476488
a1_c01	a12_c01s	 0.0283341795557
a1_c01s	a1_c01s	 1.0
a1_c01s	a12_a0	 -0.0018277017498
a1_c01s	a12_a1	 0.012233290134
a1_c01s	a12_c01	 0.0217561297839
a1_c01s	a12_c01s	 0.00244406043599
a12_a0	a12_a0	 1.0
a12_a0	a12_a1	 0.97563968115
a12_a0	a12_c01	 -0.793736467459
a12_a0	a12_c01s	 -0.0252692775072
a12_a1	a12_a1	 1.0
a12_a1	a12_c01	 -0.704679730895
a12_a1	a12_c01s	 -0.0164203181628
a12_c01	a12_c01	 1.0
a12_c01	a12_c01s	 -0.0274585423097
a12_c01s	a12_c01s	 1.0


==> anc/av_sl_covariance.d <==
v_a0	v_a0	 0.00444654018992
v_a0	v_a1	 0.0524970754225
v_a0	v_c01	 -0.0781200473552
v_a0	v_c01s	 -0.000262357455561
v_a0	a0_a0	 2.37306288148e-20
v_a0	a0_a1	 -2.95976605864e-19
v_a0	a0_c01	 -1.81138820634e-18
v_a0	a0_c01s	 -4.85577855903e-22
v_a0	a1_a0	 9.33920040692e-20
v_a0	a1_a1	 5.44187127382e-19
v_a0	a1_c01	 -3.6368742149e-18
v_a0	a1_c01s	 -9.52861217054e-21
v_a0	a12_a0	 1.77329950593e-20
v_a0	a12_a1	 -2.19702205261e-19
v_a0	a12_c01	 -3.0775276903e-18
v_a0	a12_c01s	 2.96428478086e-21
v_a1	v_a1	 0.839955459133
v_a1	v_c01	 -0.560846087162
v_a1	v_c01s	 -0.000129883236649
v_a1	a0_a0	 1.17941203146e-18
v_a1	a0_a1	 6.43096859783e-18
v_a1	a0_c01	 -3.84251247823e-17
v_a1	a0_c01s	 -2.80793359384e-20
v_a1	a1_a0	 1.30609221482e-18
v_a1	a1_a1	 8.89537194192e-18
v_a1	a1_c01	 -4.67866695573e-17
v_a1	a1_c01s	 -1.00115741224e-19
v_a1	a12_a0	 8.16117124897e-19
v_a1	a12_a1	 4.89571706323e-18
v_a1	a12_c01	 -4.84546437159e-17
v_a1	a12_c01s	 -7.51150561831e-20
v_c01	v_c01	 2.19884042711
v_c01	v_c01s	 0.0031879377835
v_c01	a0_a0	 -1.4829113329e-18
v_c01	a0_a1	 -1.1743425428e-17
v_c01	a0_c01	 4.55441852359e-17
v_c01	a0_c01s	 2.45974947998e-20
v_c01	a1_a0	 -1.17122483424e-18
v_c01	a1_a1	 -4.36933944947e-18
v_c01	a1_c01	 5.47054609095e-17
v_c01	a1_c01s	 1.87302570558e-19
v_c01	a12_a0	 -1.17013094006e-18
v_c01	a12_a1	 -7.24626483537e-18
v_c01	a12_c01	 7.90555715942e-17
v_c01	a12_c01s	 -1.31983694858e-19
v_c01s	v_c01s	 0.012537347905
v_c01s	a0_a0	 4.59518161141e-18
v_c01s	a0_a1	 6.04741264126e-17
v_c01s	a0_c01	 -7.33161902554e-17
v_c01s	a0_c01s	 -9.74179854394e-20
v_c01s	a1_a0	 -3.26063537699e-19
v_c01s	a1_a1	 -1.74977914741e-18
v_c01s	a1_c01	 1.10380788094e-17
v_c01s	a1_c01s	 2.98389713018e-20
v_c01s	a12_a0	 3.32397629365e-18
v_c01s	a12_a1	 4.28835024386e-17
v_c01s	a12_c01	 -7.28336422405e-17
v_c01s	a12_c01s	 -2.32846804259e-19
a0_a0	a0_a0	 0.00136946827176
a0_a0	a0_a1	 0.0110440703514
a0_a0	a0_c01	 -0.0280281994605
a0_a0	a0_c01s	 -9.66215561062e-05
a0_a0	a1_a0	 1.31321639273e-07
a0_a0	a1_a1	 -4.09678532204e-07
a0_a0	a1_c01	 -8.24573349042e-06
a0_a0	a1_c01s	 -7.35685512473e-08
a0_a0	a12_a0	 0.000794991170373
a0_a0	a12_a1	 0.00986195471942
a0_a0	a12_c01	 -0.0194431863738
a0_a0	a12_c01s	 -2.12289068306e-05
a0_a1	a0_a1	 0.200005848693
a0_a1	a0_c01	 -0.0916099132952
a0_a1	a0_c01s	 0.000583429141281
a0_a1	a1_a0	 -0.000417726083314
a0_a1	a1_a1	 0.0013031622938
a0_a1	a1_c01	 0.0262291726935
a0_a1	a1_c01s	 0.000234017051086
a0_a1	a12_a0	 0.00965835763816
a0_a1	a12_a1	 0.124472699853
a0_a1	a12_c01	 -0.223881212622
a0_a1	a12_c01s	 -0.00120661394047
a0_c01	a0_c01	 0.917005840244
a0_c01	a0_c01s	 0.00130110573924
a0_c01	a1_a0	 -0.000867466977525
a0_c01	a1_a1	 0.00270619983139
a0_c01	a1_c01	 0.0544685670067
a0_c01	a1_c01s	 0.000485969327997
a0_c01	a12_a0	 -0.0125087880238
a0_c01	a12_a1	 -0.145556198374
a0_c01	a12_c01	 0.409793081406
a0_c01	a12_c01s	 -0.0015709807044
a0_c01s	a0_c01s	 0.00639554133055
a0_c01s	a1_a0	 1.29584262597e-06
a0_c01s	a1_a1	 -4.04258512054e-06
a0_c01s	a1_c01	 -8.13664297678e-05
a0_c01s	a1_c01s	 -7.25952441358e-07
a0_c01s	a12_a0	 -1.30915975117e-05
a0_c01s	a12_a1	 -0.000176826753627
a0_c01s	a12_c01	 0.000427637306239
a0_c01s	a12_c01s	 6.41768830873e-06
a1_a0	a1_a0	 0.000543873928258
a1_a0	a1_a1	 0.00620191457205
a1_a0	a1_c01	 -0.00808924238226
a1_a0	a1_c01s	 -1.94203003578e-05
a1_a0	a12_a0	 4.02729647337e-06
a1_a0	a12_a1	 -0.00034059829966
a1_a0	a12_c01	 -0.00150898478361
a1_a0	a12_c01s	 -2.0560182789e-05
a1_a1	a1_a1	 0.078649854783
a1_a1	a1_c01	 -0.0660854917212
a1_a1	a1_c01s	 6.48760541918e-05
a1_a1	a12_a0	 -1.25637855037e-05
a1_a1	a12_a1	 0.00106255002783
a1_a1	a12_c01	 0.00470751564357
a1_a1	a12_c01s	 6.41407277031e-05
a1_c01	a1_c01	 0.252365571035
a1_c01	a1_c01s	 0.000251320601375
a1_c01	a12_a0	 -0.000252875410245
a1_c01	a12_a1	 0.0213862911074
a1_c01	a12_c01	 0.0947497033636
a1_c01	a12_c01s	 0.00129098135482
a1_c01s	a1_c01s	 0.00269993511667
a1_c01s	a12_a0	 -2.25615799969e-06
a1_c01s	a12_a1	 0.000190808792831
a1_c01s	a12_c01	 0.00084535819835
a1_c01s	a12_c01s	 1.15181539728e-05
a12_a0	a12_a0	 0.00056438444752
a12_a0	a12_a1	 0.00695753530286
a12_a0	a12_c01	 -0.0141008832552
a12_a0	a12_c01s	 -5.44470831845e-05
a12_a1	a12_a1	 0.0901066592905
a12_a1	a12_c01	 -0.158180406847
a12_a1	a12_c01s	 -0.000447048134867
a12_c01	a12_c01	 0.559197122977
a12_c01	a12_c01s	 -0.00186231961502
a12_c01s	a12_c01s	 0.00822599706926


==> anc/av_sl_results.d <==
v_a0	 0.497528420813
v_a1	 -2.0150648425
v_c01	 1.361928613
v_c01s	 1.06554642534
a0_a0	 0.502302643141
a0_a1	 -1.60847600112
a0_c01	 2.01755036473
a0_c01s	 0.419928589889
a1_a0	 0.284803612469
a1_a1	 0.191411584999
a1_c01	 1.13467289791
a1_c01s	 0.841728631695
a12_a0	 0.219527522577
a12_a1	 0.332374417965
a12_c01	 -0.164175384083
a12_c01s	 0.149609592972


==> anc/av_ss_corrmat.d <==
v_a0	v_a0	 1.0
v_a0	v_a1	 0.804425170473
v_a0	v_c01	 -0.692570367087
v_a0	v_c01s	 -0.128305948871
v_a0	a0_a0	 4.02087113652e-16
v_a0	a0_a1	 4.06355949824e-16
v_a0	a0_c01	 -1.74922842605e-16
v_a0	a0_c01s	 -1.61682704908e-17
v_a0	a1_a0	 -2.76608739975e-17
v_a0	a1_a1	 3.35635318453e-18
v_a0	a1_c01	 7.03594337893e-17
v_a0	a1_c01s	 2.13882210963e-17
v_a0	a12_a0	 4.19990230693e-16
v_a0	a12_a1	 4.29085393155e-16
v_a0	a12_c01	 -2.41958915202e-16
v_a0	a12_c01s	 -2.31250715769e-17
v_a1	v_a1	 1.0
v_a1	v_c01	 -0.177087146634
v_a1	v_c01s	 -0.0219983058229
v_a1	a0_a0	 6.35946355838e-17
v_a1	a0_a1	 6.25440269961e-17
v_a1	a0_c01	 -2.91709623138e-17
v_a1	a0_c01s	 -2.72776275916e-18
v_a1	a1_a0	 3.04272259129e-18
v_a1	a1_a1	 5.93967888584e-18
v_a1	a1_c01	 5.74125533071e-19
v_a1	a1_c01s	 4.52419381926e-18
v_a1	a12_a0	 6.63497191338e-17
v_a1	a12_a1	 6.61186499779e-17
v_a1	a12_c01	 -3.73305368029e-17
v_a1	a12_c01s	 -7.46791317985e-18
v_c01	v_c01	 1.0
v_c01	v_c01s	 0.0600529842076
v_c01	a0_a0	 -1.87020334411e-16
v_c01	a0_a1	 -1.9067518421e-16
v_c01	a0_c01	 7.92968994288e-17
v_c01	a0_c01s	 7.57623668038e-18
v_c01	a1_a0	 1.68848709682e-17
v_c01	a1_a1	 8.68606381046e-19
v_c01	a1_c01	 -3.90726941326e-17
v_c01	a1_c01s	 -9.85014055082e-18
v_c01	a12_a0	 -1.95643535002e-16
v_c01	a12_a1	 -2.01095821316e-16
v_c01	a12_c01	 1.11095206002e-16
v_c01	a12_c01s	 9.58306282574e-18
v_c01s	v_c01s	 1.0
v_c01s	a0_a0	 -3.1897322509e-15
v_c01s	a0_a1	 -3.22704790073e-15
v_c01s	a0_c01	 1.38897893143e-15
v_c01s	a0_c01s	 1.26345268487e-16
v_c01s	a1_a0	 2.56766234572e-16
v_c01s	a1_a1	 4.16990507199e-18
v_c01s	a1_c01	 -6.06797927503e-16
v_c01s	a1_c01s	 -1.6021598123e-16
v_c01s	a12_a0	 -3.33032645225e-15
v_c01s	a12_a1	 -3.40861898816e-15
v_c01s	a12_c01	 1.93809752413e-15
v_c01s	a12_c01s	 1.57913701438e-16
a0_a0	a0_a0	 1.0
a0_a0	a0_a1	 0.779083910982
a0_a0	a0_c01	 -0.583683398257
a0_a0	a0_c01s	 -0.148707709314
a0_a0	a1_a0	 -0.00970037874819
a0_a0	a1_a1	 -0.000588702548902
a0_a0	a1_c01	 0.0216377880032
a0_a0	a1_c01s	 0.00500509649881
a0_a0	a12_a0	 0.932227947643
a0_a0	a12_a1	 0.911122794053
a0_a0	a12_c01	 -0.644648953774
a0_a0	a12_c01s	 -0.0159581074602
a0_a1	a0_a1	 1.0
a0_a1	a0_c01	 -0.0714008598004
a0_a1	a0_c01s	 0.0893410730784
a0_a1	a1_a0	 -0.0773736163941
a0_a1	a1_a1	 -0.00469569759814
a0_a1	a1_c01	 0.172590571156
a0_a1	a1_c01s	 0.0399224016472
a0_a1	a12_a0	 0.936446877291
a0_a1	a12_a1	 0.959802835561
a0_a1	a12_c01	 -0.491247564854
a0_a1	a12_c01s	 -0.0989676750013
a0_c01	a0_c01	 1.0
a0_c01	a0_c01s	 0.066286806993
a0_c01	a1_a0	 -0.0709265194652
a0_c01	a1_a1	 -0.00430443221629
a0_c01	a1_c01	 0.158209594886
a0_c01	a1_c01s	 0.0365958983112
a0_c01	a12_a0	 -0.342370554923
a0_c01	a12_a1	 -0.285543390417
a0_c01	a12_c01	 0.530422091145
a0_c01	a12_c01s	 -0.0908132509941
a0_c01s	a0_c01s	 1.0
a0_c01s	a1_a0	 -0.00173284812046
a0_c01s	a1_a1	 -0.000105164152025
a0_c01s	a1_c01	 0.0038653130198
a0_c01s	a1_c01s	 0.000894096229216
a0_c01s	a12_a0	 -0.0162469826039
a0_c01s	a12_a1	 -0.0146261147175
a0_c01s	a12_c01	 0.0132150573085
a0_c01s	a12_c01s	 0.00972093916501
a1_a0	a1_a0	 1.0
a1_a0	a1_a1	 0.93526918478
a1_a0	a1_c01	 -0.611358964955
a1_a0	a1_c01s	 -0.0703544651684
a1_a0	a12_a0	 0.00224161054007
a1_a0	a12_a1	 -0.0903919286995
a1_a0	a12_c01	 -0.169791955747
a1_a0	a12_c01s	 -0.0540339836084
a1_a1	a1_a1	 1.0
a1_a1	a1_c01	 -0.339849533455
a1_a1	a1_c01s	 -0.00197222757112
a1_a1	a12_a0	 0.000136040238513
a1_a1	a12_a1	 -0.0054857609385
a1_a1	a12_c01	 -0.0103044385921
a1_a1	a12_c01s	 -0.00327924761531
a1_c01	a1_c01	 1.0
a1_c01	a1_c01s	 0.0137888694713
a1_c01	a12_a0	 -0.00500016493281
a1_c01	a12_a1	 0.20162938388
a1_c01	a12_c01	 0.378740092369
a1_c01	a12_c01s	 0.120528889916
a1_c01s	a1_c01s	 1.0
a1_c01s	a12_a0	 -0.00115660195927
a1_c01s	a12_a1	 0.0466394496132
a1_c01s	a12_c01	 0.08760741671
a1_c01s	a12_c01s	 0.0278798703841
a12_a0	a12_a0	 1.0
a12_a0	a12_a1	 0.969028096661
a12_a0	a12_c01	 -0.661278892243
a12_a0	a12_c01s	 -0.0875872810769
a12_a1	a12_a1	 1.0
a12_a1	a12_c01	 -0.529909424836
a12_a1	a12_c01s	 -0.0494043688179
a12_c01	a12_c01	 1.0
a12_c01	a12_c01s	 -0.130392826118
a12_c01s	a12_c01s	 1.0


==> anc/av_ss_covariance.d <==
v_a0	v_a0	 0.000919415318726
v_a0	v_a1	 0.0121057706754
v_a0	v_c01	 -0.0218372342303
v_a0	v_c01s	 -0.000678520789616
v_a0	a0_a0	 1.99122658577e-19
v_a0	a0_a1	 2.98844883722e-18
v_a0	a0_c01	 -2.33382310588e-18
v_a0	a0_c01s	 -8.0009551699e-20
v_a0	a1_a0	 -9.28772446396e-21
v_a0	a1_a1	 1.52768101201e-20
v_a0	a1_c01	 5.52753267754e-19
v_a0	a1_c01s	 6.03468145225e-20
v_a0	a12_a0	 1.24500537318e-19
v_a0	a12_a1	 1.91611650324e-18
v_a0	a12_c01	 -2.27498606372e-18
v_a0	a12_c01s	 -1.10318632599e-19
v_a1	v_a1	 0.246321231633
v_a1	v_c01	 -0.0913936081426
v_a1	v_c01s	 -0.00190414780914
v_a1	a0_a0	 5.15485040364e-19
v_a1	a0_a1	 7.52870184826e-18
v_a1	a0_c01	 -6.37040760449e-18
v_a1	a0_c01s	 -2.20942835202e-19
v_a1	a1_a0	 1.67224859411e-20
v_a1	a1_a1	 4.42509958191e-19
v_a1	a1_c01	 7.38262655541e-20
v_a1	a1_c01s	 2.08937283301e-19
v_a1	a12_a0	 3.21933508067e-19
v_a1	a12_a1	 4.8327821015e-18
v_a1	a12_c01	 -5.74508426291e-18
v_a1	a12_c01s	 -5.83122904978e-19
v_c01	v_c01	 1.08132369172
v_c01	v_c01s	 0.0108911302313
v_c01	a0_a0	 -3.17622564593e-18
v_c01	a0_a1	 -4.80900654504e-17
v_c01	a0_c01	 3.62827007497e-17
v_c01	a0_c01s	 1.28574189655e-18
v_c01	a1_a0	 1.94429948967e-19
v_c01	a1_a1	 1.35584496575e-19
v_c01	a1_c01	 -1.05269929483e-17
v_c01	a1_c01s	 -9.53112366257e-19
v_c01	a12_a0	 -1.9889301448e-18
v_c01	a12_a1	 -3.07966316479e-17
v_c01	a12_c01	 3.58223787988e-17
v_c01	a12_c01s	 1.56780523895e-18
v_c01s	v_c01s	 0.030417323496
v_c01s	a0_a0	 -9.08572080883e-18
v_c01s	a0_a1	 -1.3650521537e-16
v_c01s	a0_c01	 1.06591284991e-16
v_c01s	a0_c01s	 3.59618383117e-18
v_c01s	a1_a0	 4.95890704395e-19
v_c01s	a1_a1	 1.09168118378e-19
v_c01s	a1_c01	 -2.74193845363e-17
v_c01s	a1_c01s	 -2.60010059071e-18
v_c01s	a12_a0	 -5.67836721844e-18
v_c01s	a12_a1	 -8.75510321431e-17
v_c01s	a12_c01	 1.04813535171e-16
v_c01s	a12_c01s	 4.33301535879e-18
a0_a0	a0_a0	 0.000266740720079
a0_a0	a0_a1	 0.00308611588264
a0_a0	a0_c01	 -0.00419457092021
a0_a0	a0_c01s	 -0.000396369789985
a0_a0	a1_a0	 -1.7543688514e-06
a0_a0	a1_a1	 -1.4432771436e-06
a0_a0	a1_c01	 9.15610229749e-05
a0_a0	a1_c01s	 7.60643104281e-06
a0_a0	a12_a0	 0.000148847980895
a0_a0	a12_a1	 0.00219151215851
a0_a0	a12_c01	 -0.00326474440234
a0_a0	a12_c01s	 -4.10049193097e-05
a0_a1	a0_a1	 0.0588256410504
a0_a1	a0_c01	 -0.00761995342898
a0_a1	a0_c01s	 0.00353636352019
a0_a1	a1_a0	 -0.000207808729445
a0_a1	a1_a1	 -0.000170959253643
a0_a1	a1_c01	 0.0108455983107
a0_a1	a1_c01s	 0.000900997968221
a0_a1	a12_a0	 0.00222045844346
a0_a1	a12_a1	 0.0342836992007
a0_a1	a12_c01	 -0.0369457926893
a0_a1	a12_c01s	 -0.00377647504113
a0_c01	a0_c01	 0.193611470053
a0_c01	a0_c01s	 0.00476008868484
a0_c01	a1_a0	 -0.000345590460973
a0_c01	a1_a1	 -0.00028430897697
a0_c01	a1_c01	 0.0180364671385
a0_c01	a1_c01s	 0.0014983793222
a0_c01	a12_a0	 -0.00147278081267
a0_c01	a12_a1	 -0.0185037591186
a0_c01	a12_c01	 0.072371635758
a0_c01	a12_c01s	 -0.0062867281512
a0_c01s	a0_c01s	 0.0266345158162
a0_c01s	a1_a0	 -3.13163010612e-06
a0_c01s	a1_a1	 -2.5763169192e-06
a0_c01s	a1_c01	 0.00016344069029
a0_c01s	a1_c01s	 1.35778336664e-05
a0_c01s	a12_a0	 -2.59221660433e-05
a0_c01s	a12_a1	 -0.000351539144602
a0_c01s	a12_c01	 0.000668763709549
a0_c01s	a12_c01s	 0.000249597680497
a1_a0	a1_a0	 0.000122623896899
a1_a0	a1_a1	 0.00155465253892
a1_a0	a1_c01	 -0.00175402975755
a1_a0	a1_c01s	 -7.2494163071e-05
a1_a0	a12_a0	 2.42674356321e-07
a1_a0	a12_a1	 -0.000147414268914
a1_a0	a12_c01	 -0.000583023300542
a1_a0	a12_c01s	 -9.41378900909e-05
a1_a1	a1_a1	 0.0225329636649
a1_a1	a1_c01	 -0.0132174888099
a1_a1	a1_c01s	 -2.75479953942e-05
a1_a1	a12_a0	 1.99642367986e-07
a1_a1	a12_a1	 -0.000121274180623
a1_a1	a12_c01	 -0.000479639274939
a1_a1	a12_c01s	 -7.74449825684e-05
a1_c01	a1_c01	 0.0671283898532
a1_c01	a1_c01s	 0.000332434120995
a1_c01	a12_a0	 -1.2665245565e-05
a1_c01	a12_a1	 0.00769359376855
a1_c01	a12_c01	 0.0304281564127
a1_c01	a12_c01s	 0.00491308399061
a1_c01s	a1_c01s	 0.00865859916929
a1_c01s	a12_a0	 -1.05216514517e-06
a1_c01s	a12_a1	 0.000639145223268
a1_c01s	a12_c01	 0.00252781878132
a1_c01s	a12_c01s	 0.000408154402036
a12_a0	a12_a0	 9.55767677133e-05
a12_a0	a12_a1	 0.00139519481021
a12_a0	a12_c01	 -0.0020046662285
a12_a0	a12_c01s	 -0.000134718466721
a12_a1	a12_a1	 0.0216892545707
a12_a1	a12_c01	 -0.0241994335911
a12_a1	a12_c01s	 -0.00114471555701
a12_c01	a12_c01	 0.0961529223708
a12_c01	a12_c01s	 -0.00636128508466
a12_c01s	a12_c01s	 0.0247525435635


==> anc/av_ss_results.d <==
v_a0	 0.452535336822
v_a1	 -2.39909309211
v_c01	 2.79345486547
v_c01s	 0.997628083518
a0_a0	 0.529352133811
a0_a1	 -1.59248596874
a0_c01	 0.727069139793
a0_c01s	 0.219159946792
a1_a0	 0.282831524425
a1_a1	 0.123793996986
a1_c01	 0.879641455454
a1_c01s	 0.757373958114
a12_a0	 0.20660689485
a12_a1	 0.476257121291
a12_c01	 0.163847495308
a12_c01s	 -0.373368717773


==> anc/t_ls_corrmat.d <==
t1_a0	t1_a0	 1.0
t1_a0	t1_a1	 0.185093667311
t1_a0	t1_c01	 -0.733975057005
t1_a0	t1_c01s	 -0.0558035229991
t1_a0	t2_a0	 0.678590882238
t1_a0	t2_a1	 0.64401710784
t1_a0	t2_c01	 -0.520428375018
t1_a0	t2_c01s	 -0.00339726419686
t1_a0	t23_a0	 -0.00263071243822
t1_a0	t23_a1	 -0.0355864191838
t1_a0	t23_c01	 -0.0566864193799
t1_a0	t23_c01s	 -0.0137111535391
t1_a1	t1_a1	 1.0
t1_a1	t1_c01	 0.357244634936
t1_a1	t1_c01s	 0.0422538894536
t1_a1	t2_a0	 0.69286316366
t1_a1	t2_a1	 0.723643337385
t1_a1	t2_c01	 -0.382794918973
t1_a1	t2_c01s	 -0.0117360814065
t1_a1	t23_a0	 0.00180090411464
t1_a1	t23_a1	 0.0243613584677
t1_a1	t23_c01	 0.0388057639525
t1_a1	t23_c01s	 0.0093862303101
t1_c01	t1_c01	 1.0
t1_c01	t1_c01s	 0.0262026643108
t1_c01	t2_a0	 -0.19020926591
t1_c01	t2_a1	 -0.156634395463
t1_c01	t2_c01	 0.270636112599
t1_c01	t2_c01s	 0.000409454961223
t1_c01	t23_a0	 0.0023591156642
t1_c01	t23_a1	 0.0319124499164
t1_c01	t23_c01	 0.0508340698754
t1_c01	t23_c01s	 0.0122956035097
t1_c01s	t1_c01s	 1.0
t1_c01s	t2_a0	 -0.00474413049807
t1_c01s	t2_a1	 -0.00465175513193
t1_c01s	t2_c01	 0.000875401873979
t1_c01s	t2_c01s	 0.000443971137037
t1_c01s	t23_a0	 8.25176576493e-06
t1_c01s	t23_a1	 0.000111624057138
t1_c01s	t23_c01	 0.000177808508441
t1_c01s	t23_c01s	 4.30078277383e-05
t2_a0	t2_a0	 1.0
t2_a0	t2_a1	 0.929553783612
t2_a0	t2_c01	 -0.746584871934
t2_a0	t2_c01s	 -0.0236665810112
t2_a0	t23_a0	 -0.00520057591955
t2_a0	t23_a1	 -0.0703497166703
t2_a0	t23_c01	 -0.11206166942
t2_a0	t23_c01s	 -0.0271051650832
t2_a1	t2_a1	 1.0
t2_a1	t2_c01	 -0.515526425129
t2_a1	t2_c01s	 0.00023459507484
t2_a1	t23_a0	 0.00439549576004
t2_a1	t23_a1	 0.0594591610867
t2_a1	t23_c01	 0.0947138548538
t2_a1	t23_c01s	 0.0229091239204
t2_c01	t2_c01	 1.0
t2_c01	t2_c01s	 -0.00241433858272
t2_c01	t23_a0	 0.0160005066873
t2_c01	t23_a1	 0.216443549608
t2_c01	t23_c01	 0.344777870507
t2_c01	t23_c01s	 0.0833939128827
t2_c01s	t2_c01s	 1.0
t2_c01s	t23_a0	 0.00163277845675
t2_c01s	t23_a1	 0.0220870733539
t2_c01s	t23_c01	 0.0351830032842
t2_c01s	t23_c01s	 0.00850996703043
t23_a0	t23_a0	 1.0
t23_a0	t23_a1	 0.946809742275
t23_a0	t23_c01	 -0.691481350474
t23_a0	t23_c01s	 -0.0768916584335
t23_a1	t23_a1	 1.0
t23_a1	t23_c01	 -0.471646259974
t23_a1	t23_c01s	 -0.029268710847
t23_c01	t23_c01	 1.0
t23_c01	t23_c01s	 -0.020683605128
t23_c01s	t23_c01s	 1.0


==> anc/t_ls_covariance.d <==
t1_a0	t1_a0	 0.000202543273718
t1_a0	t1_a1	 0.000469753126271
t1_a0	t1_c01	 -0.00774191407077
t1_a0	t1_c01s	 -6.74704527961e-05
t1_a0	t2_a0	 0.000102647721326
t1_a0	t2_a1	 0.00111804764788
t1_a0	t2_c01	 -0.00247547028153
t1_a0	t2_c01s	 -2.26732435022e-06
t1_a0	t23_a0	 -8.8565395716e-07
t1_a0	t23_a1	 -0.000147396246202
t1_a0	t23_c01	 -0.000281138719273
t1_a0	t23_c01s	 -1.96544416331e-05
t1_a1	t1_a1	 0.0318008268596
t1_a1	t1_c01	 0.0472164198782
t1_a1	t1_c01s	 0.00064014593536
t1_a1	t2_a0	 0.00131325498779
t1_a1	t2_a1	 0.0157415600161
t1_a1	t2_c01	 -0.0228151436564
t1_a1	t2_c01s	 -9.81449000008e-05
t1_a1	t23_a0	 7.59699032162e-06
t1_a1	t23_a1	 0.00126434014864
t1_a1	t23_c01	 0.0024115605334
t1_a1	t23_c01s	 0.000168592486552
t1_c01	t1_c01	 0.549308431813
t1_c01	t1_c01s	 0.00164985842977
t1_c01	t2_a0	 -0.00149838074147
t1_c01	t2_a1	 -0.0141611741423
t1_c01	t2_c01	 0.0670396466152
t1_c01	t2_c01s	 1.42311398924e-05
t1_c01	t23_a0	 4.13608203175e-05
t1_c01	t23_a1	 0.00688353459651
t1_c01	t23_c01	 0.0131294259548
t1_c01	t23_c01s	 0.000917879745531
t1_c01s	t1_c01s	 0.00721748996453
t1_c01s	t2_a0	 -4.28382875213e-06
t1_c01s	t2_a1	 -4.82074251071e-05
t1_c01s	t2_c01	 2.48564099667e-05
t1_c01s	t2_c01s	 1.76877767843e-06
t1_c01s	t23_a0	 1.6583330744e-08
t1_c01s	t23_a1	 2.75990490579e-06
t1_c01s	t23_c01	 5.26415122856e-06
t1_c01s	t23_c01s	 3.68017444686e-07
t2_a0	t2_a0	 0.00011297042447
t2_a0	t2_a1	 0.00120520492762
t2_a0	t2_c01	 -0.00265215805861
t2_a0	t2_c01s	 -1.17962323938e-05
t2_a0	t23_a0	 -1.30757195631e-06
t2_a0	t23_a1	 -0.000217614562032
t2_a0	t23_c01	 -0.000415070809747
t2_a0	t23_c01s	 -2.90176501652e-05
t2_a1	t2_a1	 0.0148801733585
t2_a1	t2_c01	 -0.021018066603
t2_a1	t2_c01s	 1.34198698217e-06
t2_a1	t23_a0	 1.26836321323e-05
t2_a1	t23_a1	 0.00211089190016
t2_a1	t23_c01	 0.00402624531238
t2_a1	t23_c01s	 0.000281475293397
t2_c01	t2_c01	 0.111705787337
t2_c01	t2_c01s	 -3.78408975697e-05
t2_c01	t23_a0	 0.00012650373532
t2_c01	t23_a1	 0.021053567893
t2_c01	t23_c01	 0.0401568782521
t2_c01	t23_c01s	 0.00280737218201
t2_c01s	t2_c01s	 0.00219912965404
t2_c01s	t23_a0	 1.81127526176e-06
t2_c01s	t23_a1	 0.000301444116253
t2_c01s	t23_c01	 0.000574964525618
t2_c01s	t23_c01s	 4.01958390472e-05
t23_a0	t23_a0	 0.000559581764357
t23_a0	t23_a1	 0.006518350588
t23_a0	t23_c01	 -0.00570026402928
t23_a0	t23_c01s	 -0.000183205626915
t23_a1	t23_a1	 0.0847005910956
t23_a1	t23_c01	 -0.0478346212383
t23_a1	t23_c01s	 -0.000857974970268
t23_c01	t23_c01	 0.121441031663
t23_c01	t23_c01s	 -0.000726000242287
t23_c01s	t23_c01s	 0.0101450830643


==> anc/t_ls_results.d <==
t1_a0	 0.348777265524
t1_a1	 -0.98072444558
t1_c01	 2.18595495118
t1_c01s	 -0.247596739528
t2_a0	 0.242425375294
t2_a1	 0.20511509269
t2_c01	 1.80375952255
t2_c01s	 -0.0877524250866
t23_a0	 0.47010832266
t23_a1	 0.137534494597
t23_c01	 0.0746687002452
t23_c01s	 -0.333861322388


==> anc/t_sl_corrmat.d <==
t1_a0	t1_a0	 1.0
t1_a0	t1_a1	 0.500480646235
t1_a0	t1_c01	 -0.750397109522
t1_a0	t1_c01s	 -0.0287046058011
t1_a0	t2_a0	 0.850284661384
t1_a0	t2_a1	 0.820455327267
t1_a0	t2_c01	 -0.534533089628
t1_a0	t2_c01s	 0.00136844938985
t1_a0	t23_a0	 0.0063660618363
t1_a0	t23_a1	 -0.0341171680868
t1_a0	t23_c01	 -0.0736508256383
t1_a0	t23_c01s	 -0.00274407251368
t1_a1	t1_a1	 1.0
t1_a1	t1_c01	 0.0391375765814
t1_a1	t1_c01s	 0.0165839101627
t1_a1	t2_a0	 0.80150882624
t1_a1	t2_a1	 0.836393964102
t1_a1	t2_c01	 -0.378450781798
t1_a1	t2_c01s	 -0.000831104316149
t1_a1	t23_a0	 -0.00219343583799
t1_a1	t23_a1	 0.0117551197422
t1_a1	t23_c01	 0.0253764987847
t1_a1	t23_c01s	 0.000945474164139
t1_c01	t1_c01	 1.0
t1_c01	t1_c01s	 0.00719076292684
t1_c01	t2_a0	 -0.420661670839
t1_c01	t2_a1	 -0.378916245225
t1_c01	t2_c01	 0.399499015604
t1_c01	t2_c01s	 -0.000442628983822
t1_c01	t23_a0	 -0.00665957953796
t1_c01	t23_a1	 0.0356901959683
t1_c01	t23_c01	 0.0770466175144
t1_c01	t23_c01s	 0.00287059246873
t1_c01s	t1_c01s	 1.0
t1_c01s	t2_a0	 -0.00654169616111
t1_c01s	t2_a1	 -0.00667874836162
t1_c01s	t2_c01	 0.00277668273447
t1_c01s	t2_c01s	 0.000118949834228
t1_c01s	t23_a0	 -1.30407000035e-06
t1_c01s	t23_a1	 6.98880666644e-06
t1_c01s	t23_c01	 1.5087166083e-05
t1_c01s	t23_c01s	 5.62115596109e-07
t2_a0	t2_a0	 1.0
t2_a0	t2_a1	 0.932360043766
t2_a0	t2_c01	 -0.663137952829
t2_a0	t2_c01s	 -0.00842706498791
t2_a0	t23_a0	 0.0117215704825
t2_a0	t23_a1	 -0.0628185526117
t2_a0	t23_c01	 -0.135610266757
t2_a0	t23_c01s	 -0.00505254900208
t2_a1	t2_a1	 1.0
t2_a1	t2_c01	 -0.410310412227
t2_a1	t2_c01s	 0.0076442643277
t2_a1	t23_a0	 -0.00607094296233
t2_a1	t23_a1	 0.03253555916
t2_a1	t23_c01	 0.0702365093329
t2_a1	t23_c01s	 0.00261686237794
t2_c01	t2_c01	 1.0
t2_c01	t2_c01s	 0.000882283583669
t2_c01	t23_a0	 -0.0348223058865
t2_c01	t23_a1	 0.186620628836
t2_c01	t23_c01	 0.402869410496
t2_c01	t23_c01s	 0.015010054081
t2_c01s	t2_c01s	 1.0
t2_c01s	t23_a0	 -0.00211490509243
t2_c01s	t23_a1	 0.0113342556798
t2_c01s	t23_c01	 0.0244679536909
t2_c01s	t23_c01s	 0.000911623713749
t23_a0	t23_a0	 1.0
t23_a0	t23_a1	 0.951964204173
t23_a0	t23_c01	 -0.676639223834
t23_a0	t23_c01s	 -0.0197737059507
t23_a1	t23_a1	 1.0
t23_a1	t23_c01	 -0.482306269296
t23_a1	t23_c01s	 -0.0127136501163
t23_c01	t23_c01	 1.0
t23_c01	t23_c01s	 -0.00934492031125
t23_c01s	t23_c01s	 1.0


==> anc/t_sl_covariance.d <==
t1_a0	t1_a0	 0.000578803972895
t1_a0	t1_a1	 0.00311342645125
t1_a0	t1_c01	 -0.0153762417094
t1_a0	t1_c01s	 -4.21180643396e-05
t1_a0	t2_a0	 0.000398503077207
t1_a0	t2_a1	 0.00466585264398
t1_a0	t2_c01	 -0.00562312607763
t1_a0	t2_c01s	 1.25047354041e-06
t1_a0	t23_a0	 6.91175406734e-06
t1_a0	t23_a1	 -0.000475345379278
t1_a0	t23_c01	 -0.000812441901925
t1_a0	t23_c01s	 -2.90295909646e-06
t1_a1	t1_a1	 0.0668607343908
t1_a1	t1_c01	 0.00861931583653
t1_a1	t1_c01s	 0.00026153123979
t1_a1	t2_a0	 0.00403734128983
t1_a1	t2_a1	 0.0511218767784
t1_a1	t2_c01	 -0.0427890310893
t1_a1	t2_c01s	 -8.16246108237e-06
t1_a1	t23_a0	 -2.55954151772e-05
t1_a1	t23_a1	 0.00176028577067
t1_a1	t23_c01	 0.00300861222556
t1_a1	t23_c01s	 1.07501572817e-05
t1_c01	t1_c01	 0.725415091269
t1_c01	t1_c01s	 0.000373524702622
t1_c01	t2_a0	 -0.00697955635904
t1_c01	t2_a1	 -0.0762863517594
t1_c01	t2_c01	 0.148780660062
t1_c01	t2_c01s	 -1.43190154061e-05
t1_c01	t23_a0	 -0.000255971595586
t1_c01	t23_a1	 0.0176040573786
t1_c01	t23_c01	 0.0300881726882
t1_c01	t23_c01s	 0.000107508899275
t1_c01s	t1_c01s	 0.00371965045224
t1_c01s	t2_a0	 -7.77218297847e-06
t1_c01s	t2_a1	 -9.62845208242e-05
t1_c01s	t2_c01	 7.40482499944e-05
t1_c01s	t2_c01s	 2.75546513738e-07
t1_c01s	t23_a0	 -3.58924944046e-09
t1_c01s	t23_a1	 2.46845174183e-07
t1_c01s	t23_c01	 4.21898206095e-07
t1_c01s	t23_c01s	 1.50749639114e-09
t2_a0	t2_a0	 0.000379492472464
t2_a0	t2_a1	 0.00429334278455
t2_a0	t2_c01	 -0.00564862757225
t2_a0	t2_c01s	 -6.23530842831e-06
t2_a0	t23_a0	 1.03047879282e-05
t2_a0	t23_a1	 -0.000708696125234
t2_a0	t23_c01	 -0.00121127595423
t2_a0	t23_c01s	 -4.32804430853e-06
t2_a1	t2_a1	 0.0558754013656
t2_a1	t2_c01	 -0.0424092254141
t2_a1	t2_c01s	 6.86319025954e-05
t2_a1	t23_a0	 -6.4761686916e-05
t2_a1	t23_a1	 0.00445388657204
t2_a1	t23_c01	 0.00761241033423
t2_a1	t23_c01s	 2.72001182772e-05
t2_c01	t2_c01	 0.191194303641
t2_c01	t2_c01s	 1.46529709179e-05
t2_c01	t23_a0	 -0.000687142282012
t2_c01	t23_a1	 0.0472571659058
t2_c01	t23_c01	 0.0807701166811
t2_c01	t23_c01s	 0.000288601984198
t2_c01s	t2_c01s	 0.00144264684158
t2_c01s	t23_a0	 -3.62512152343e-06
t2_c01s	t23_a1	 0.00024931222215
t2_c01s	t23_c01	 0.000426114788881
t2_c01s	t23_c01s	 1.52256278214e-06
t23_a0	t23_a0	 0.00203658876913
t23_a0	t23_a1	 0.0248795682942
t23_a0	t23_c01	 -0.0140009590251
t23_a0	t23_c01s	 -3.92391259567e-05
t23_a1	t23_a1	 0.335383041904
t23_a1	t23_c01	 -0.128068522627
t23_a1	t23_c01s	 -0.00032375790879
t23_c01	t23_c01	 0.210231546692
t23_c01	t23_c01s	 -0.000188410076615
t23_c01s	t23_c01s	 0.00193356671908


==> anc/t_sl_results.d <==
t1_a0	 0.419712711234
t1_a1	 -1.36328797303
t1_c01	 0.780445222878
t1_c01s	 1.22315076503
t2_a0	 0.279965680646
t2_a1	 0.11706607999
t2_c01	 0.65742766849
t2_c01s	 0.751250971254
t23_a0	 0.523462757534
t23_a1	 -0.27135970224
t23_c01	 -0.53608106802
t23_c01s	 0.474278860085


==> anc/t_ss_corrmat.d <==
t1_a0	t1_a0	 1.0
t1_a0	t1_a1	 0.304068057244
t1_a0	t1_c01	 -0.65986776404
t1_a0	t1_c01s	 -0.114920668183
t1_a0	t2_a0	 0.702132087392
t1_a0	t2_a1	 0.676735830549
t1_a0	t2_c01	 -0.422930742986
t1_a0	t2_c01s	 0.00966759259927
t1_a0	t23_a0	 0.0201810952471
t1_a0	t23_a1	 -0.0688682045246
t1_a0	t23_c01	 -0.178689337612
t1_a0	t23_c01s	 -0.0613224613612
t1_a1	t1_a1	 1.0
t1_a1	t1_c01	 0.3060140502
t1_a1	t1_c01s	 0.0480867006053
t1_a1	t2_a0	 0.626302178303
t1_a1	t2_a1	 0.646694913631
t1_a1	t2_c01	 -0.283979733009
t1_a1	t2_c01s	 -0.00799446444743
t1_a1	t23_a0	 0.0104474079808
t1_a1	t23_a1	 -0.0356518920682
t1_a1	t23_c01	 -0.0925044150967
t1_a1	t23_c01s	 -0.0317455898394
t1_c01	t1_c01	 1.0
t1_c01	t1_c01s	 0.0247043013477
t1_c01	t2_a0	 -0.189342851298
t1_c01	t2_a1	 -0.16528792911
t1_c01	t2_c01	 0.237570528762
t1_c01	t2_c01s	 -0.00882337996731
t1_c01	t23_a0	 -0.00846173109086
t1_c01	t23_a1	 0.0288757483309
t1_c01	t23_c01	 0.0749226493986
t1_c01	t23_c01s	 0.0257118938053
t1_c01s	t1_c01s	 1.0
t1_c01s	t2_a0	 -0.0339767502496
t1_c01s	t2_a1	 -0.0384440691382
t1_c01s	t2_c01	 0.00236009677778
t1_c01s	t2_c01s	 0.00195443185281
t1_c01s	t23_a0	 2.30523614701e-05
t1_c01s	t23_a1	 -7.86664313849e-05
t1_c01s	t23_c01	 -0.000204112371064
t1_c01s	t23_c01s	 -7.00471172772e-05
t2_a0	t2_a0	 1.0
t2_a0	t2_a1	 0.927324997093
t2_a0	t2_c01	 -0.636022047356
t2_a0	t2_c01s	 -0.0207909572508
t2_a0	t23_a0	 0.0351487849524
t2_a0	t23_a1	 -0.119945606582
t2_a0	t23_c01	 -0.311217653162
t2_a0	t23_c01s	 -0.106803420763
t2_a1	t2_a1	 1.0
t2_a1	t2_c01	 -0.362503717489
t2_a1	t2_c01s	 0.01643413012
t2_a1	t23_a0	 0.00801388252802
t2_a1	t23_a1	 -0.0273474602948
t2_a1	t23_c01	 -0.0709572668432
t2_a1	t23_c01s	 -0.0243510570492
t2_c01	t2_c01	 1.0
t2_c01	t2_c01s	 -0.0291426208615
t2_c01	t23_a0	 -0.0622432649442
t2_c01	t23_a1	 0.212405810882
t2_c01	t23_c01	 0.551120127403
t2_c01	t23_c01s	 0.189132956502
t2_c01s	t2_c01s	 1.0
t2_c01s	t23_a0	 -0.00699821185298
t2_c01s	t23_a1	 0.0238814731954
t2_c01s	t23_c01	 0.0619642207308
t2_c01s	t23_c01s	 0.0212648308081
t23_a0	t23_a0	 1.0
t23_a0	t23_a1	 0.945507505323
t23_a0	t23_c01	 -0.501253859575
t23_a0	t23_c01s	 -0.119065898629
t23_a1	t23_a1	 1.0
t23_a1	t23_c01	 -0.270738637308
t23_a1	t23_c01s	 -0.0415552794903
t23_c01	t23_c01	 1.0
t23_c01	t23_c01s	 -0.0567766199359
t23_c01s	t23_c01s	 1.0


==> anc/t_ss_covariance.d <==
t1_a0	t1_a0	 0.000111680174751
t1_a0	t1_a1	 0.000425861931586
t1_a0	t1_c01	 -0.00415860193274
t1_a0	t1_c01s	 -0.000127135430983
t1_a0	t2_a0	 5.57771906872e-05
t1_a0	t2_a1	 0.000697011379089
t1_a0	t2_c01	 -0.000901677874215
t1_a0	t2_c01s	 4.8787218607e-06
t1_a0	t23_a0	 3.34075960992e-06
t1_a0	t23_a1	 -0.000171856404765
t1_a0	t23_c01	 -0.000357537837176
t1_a0	t23_c01s	 -6.92539201901e-05
t1_a1	t1_a1	 0.0175638595546
t1_a1	t1_c01	 0.0241854259656
t1_a1	t1_c01s	 0.00066713752933
t1_a1	t2_a0	 0.000623941213742
t1_a1	t2_a1	 0.00835299223215
t1_a1	t2_c01	 -0.00759261606564
t1_a1	t2_c01s	 -5.05940015514e-05
t1_a1	t23_a0	 2.16885732882e-05
t1_a1	t23_a1	 -0.00111571039674
t1_a1	t23_c01	 -0.0023211743706
t1_a1	t23_c01s	 -0.000449603952069
t1_c01	t1_c01	 0.35563524261
t1_c01	t1_c01s	 0.00154225215954
t1_c01	t2_a0	 -0.000848791618059
t1_c01	t2_a1	 -0.00960674336179
t1_c01	t2_c01	 0.0285817670615
t1_c01	t2_c01s	 -0.000251267925592
t1_c01	t23_a0	 -7.90449387731e-05
t1_c01	t23_a1	 0.00406625455842
t1_c01	t23_c01	 0.00845961989146
t1_c01	t23_c01s	 0.0016386009532
t1_c01s	t1_c01s	 0.0109587452041
t1_c01s	t2_a0	 -2.67369599785e-05
t1_c01s	t2_a1	 -0.000392231454928
t1_c01s	t2_c01	 4.98430192433e-05
t1_c01s	t2_c01s	 9.77013631625e-06
t1_c01s	t23_a0	 3.78014350713e-08
t1_c01s	t23_a1	 -1.94459329165e-06
t1_c01s	t23_c01	 -4.04561983378e-06
t1_c01s	t23_c01s	 -7.83623448922e-07
t2_a0	t2_a0	 5.6506648158e-05
t2_a0	t2_a1	 0.000679382560857
t2_a0	t2_c01	 -0.000964530708156
t2_a0	t2_c01s	 -7.46318032595e-06
t2_a0	t23_a0	 4.1387819065e-06
t2_a0	t23_a1	 -0.000212908518304
t2_a0	t23_c01	 -0.000442944510883
t2_a0	t23_c01s	 -8.57969160624e-05
t2_a1	t2_a1	 0.00949872488096
t2_a1	t2_c01	 -0.00712753296016
t2_a1	t2_c01s	 7.64854897978e-05
t2_a1	t23_a0	 1.2234552203e-05
t2_a1	t23_a1	 -0.000629373675759
t2_a1	t23_c01	 -0.00130937746029
t2_a1	t23_c01s	 -0.000253622170034
t2_c01	t2_c01	 0.0406994209457
t2_c01	t2_c01s	 -0.000280751702037
t2_c01	t23_a0	 -0.000196697541744
t2_c01	t23_a1	 0.0101185767003
t2_c01	t23_c01	 0.0210511446092
t2_c01	t23_c01s	 0.0040775384787
t2_c01s	t2_c01s	 0.00228033867371
t2_c01s	t23_a0	 -5.23478939266e-06
t2_c01s	t23_a1	 0.000269289679525
t2_c01s	t23_c01	 0.000560242428689
t2_c01s	t23_c01s	 0.000108517142549
t23_a0	t23_a0	 0.000245371943978
t23_a0	t23_a1	 0.00349732789225
t23_a0	t23_c01	 -0.00148663895559
t23_a0	t23_c01s	 -0.000199313441172
t23_a1	t23_a1	 0.0557593674379
t23_a1	t23_c01	 -0.0121044339543
t23_a1	t23_c01s	 -0.00104862901008
t23_c01	t23_c01	 0.0358484724571
t23_c01	t23_c01s	 -0.00114879253027
t23_c01s	t23_c01s	 0.0114201940364


==> anc/t_ss_results.d <==
t1_a0	 0.401597756404
t1_a1	 -1.13396307551
t1_c01	 1.59641986768
t1_c01s	 0.973823249623
t2_a0	 0.282969214555
t2_a1	 0.248733391065
t2_c01	 0.944414359209
t2_c01s	 0.665769311045
t23_a0	 0.521926043325
t23_a1	 0.384393588684
t23_c01	 -0.24302123047
t23_c01s	 0.135021577571

